Confined Vortex Surface and Irreversibility. 2. Hyperbolic Sheets and Turbulent statistics

We continue the study of Confined Vortex Surfaces (\CVS{}) that we introduced in the previous paper. We classify the solutions of the \CVS{} equation and find the analytical formula for the velocity field for arbitrary background strain eigenvalues in the stable region. The vortex surface cross-section has the form of four symmetric hyperbolic sheets with a simple equation $|y| |x|^\mu =1$ in each quadrant of the tube cross-section ($x y $ plane). We use the dilute gas approximation for the vorticity structures in a turbulent flow, assuming their size is much smaller than the mean distance between them. We introduce the Gaussian random background strain for each vortex surface as an accumulation of a large number of small random contributions coming from other surfaces far away. We compute this self-consistent background strain, relating the variance of the strain to the energy dissipation rate. We find a universal asymmetric distribution for energy dissipation. A new phenomenon is a probability distribution of the shape of the profile of the vortex tube in the $x y$ plane. This phenomenon naturally leads to imitation of the "multi-fractal" scaling of the moments of velocity difference $v(\vec r_1) - \vec v(\vec r_2)$. These moments have a nontrivial dependence of $n, \log |r_1 - r_2|$, approximating power laws with nonlinear index $\zeta(n)$. The rough estimate we provide here is not matching the observed DNS data, which may indicate necessity of the full 3D solution of the \CVS{} equations. We argue that the approximate relations for these moments suggested in a recent paper by Sreenivasan and Yakhot are consistent with the \CVS{} theory. We reinterpret their renormalization parameter $\alpha\approx 0.95$ in the Bernoulli law $ p = - \frac{1}{2}\alpha \vec v^2$ as a probability to find no vortex surface at a random point in space.

==> forcedsphere.py <==
#!/usr/bin/env python2

from math import *
from random import random

def forcedsphere(r):
	s = '\\begin{tikzpicture}\n'
	s += '\\draw (0, 0) circle (' + str(r) + ');\n'

	for a in range(0, 360, 2):
		x1, y1 = r * cos(a*pi/180), r * sin(a*pi/180)
		rho, phi = 0.133 * r * sqrt(-log(random())), 2 * pi * random()
		sx, sy = rho * cos(phi), rho * sin(phi)
		s += '\\draw[->, red] (' + str(x1) + ', ' + str(y1) + ') -- (' + str(x1 + sx) + ', ' + str(y1 + sy) + ');\n'

	vx, vy = 0.233 * r, 0.166 * r
	s += '\\node[inner sep=0pt] (vortex) at (' + str(vx) + ', ' + str(vy) + ') {\\includegraphics[width=2.5cm]{vortex.png}};\n'

	s += '\\end{tikzpicture}\n'
	return s

def write(fname, r = 3):
	with open(fname, 'w') as fh:
		fh.write(forcedsphere(r))

if __name__ == '__main__':
	write('forcedsphere.tex')

